Failure Trace Semantics for a Process Algebra with Time-outs

This paper extends a standard process algebra with a time-out operator, thereby increasing its absolute expressiveness, while remaining within the realm of untimed process algebra, in the sense that the progress of time is not quantified. Trace and failures equivalence fail to be congruences for this operator; their congruence closure is characterised as failure trace equivalence.

==> compile.sh <==
#!/usr/bin/env bash

# the diagrams on page 13 and 14 lack edges
# when compiling with 'pdflatex', thus we compile
# via dvi and ps:

set -e

::() {
    echo -e "\e[1;33m:: \e[0;32m$*\e[0m" >&2
    "$@"
}

:: latex 'FTtimeouts.tex' < /dev/null
:: latex 'FTtimeouts.tex' < /dev/null
:: dvips -R2 -z 'FTtimeouts.dvi' -o
:: ps2pdf 'FTtimeouts.ps' 'FTtimeouts.pdf'

